LEGaTO: Low-Energy, Secure, and Resilient Toolset for Heterogeneous Computing

The LEGaTO project leverages task-based programming models to provide a software ecosystem for Made in-Europe heterogeneous hardware composed of CPUs, GPUs, FPGAs and dataflow engines. The aim is to attain one order of magnitude energy savings from the edge to the converged cloud/HPC, balanced with the security and resilience challenges. LEGaTO is an ongoing three-year EU H2020 project started in December 2017.

==> PaxHeaders.3719/normCkpt.c <==
30 mtime=1575102725.234581331
30 atime=1575102725.234581331
30 ctime=1575102725.234581331

